From a locality-principle for new physics to image features of regular spinning black holes with disks

Current observations present unprecedented opportunities to probe the true nature of black holes, which must harbor new physics beyond General Relativity to provide singularity-free descriptions. To test paradigms for this new physics, it is necessary to bridge the gap all the way from theoretical developments of new-physics models to phenomenological developments such as simulated images of black holes embedded in astrophysical disk environments. In this paper, we construct several steps along this bridge. We construct a novel family of regular black-hole spacetimes based on a locality principle which ties new physics to local curvature scales. We then characterize these spacetimes in terms of a complete set of curvature invariants and analyze the ergosphere and both the outer event as well as distinct Killing horizon. Our comprehensive study of the shadow shape at various spins and inclinations reveals characteristic image features linked to the locality principle. We also explore the photon rings as an additional probe of the new-physics effects. A simple analytical disk model enables us to generate simulated images of the regular spinning black hole and test whether the characteristic image-features are visible in the intensity map.

==> anc/regular_ZM.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*Invariants*)


(* ::Text:: *)
(*ZM invariants as defined in App. A1, Eqs.~(A.1)-(A.17) for the metric defined in Eq. (2.1) of the main text.*)


(* ::Subsubsection:: *)
(*Weyl invariants*)


I1 = (4 (6 (r-a \[Chi]) (r^2+4 a r \[Chi]+a^2 \[Chi]^2) M[r,\[Chi]]+(r^2+a^2 \[Chi]^2) ((-4 r^2-6 a r \[Chi]+2 a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])) (6 (r+a \[Chi]) (r^2-4 a r \[Chi]+a^2 \[Chi]^2) M[r,\[Chi]]+(r^2+a^2 \[Chi]^2) ((-4 r^2+6 a r \[Chi]+2 a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])))/(3 (r^2+a^2 \[Chi]^2)^6); 


I2 = -((16 a \[Chi] ((-3 r^2+a^2 \[Chi]^2) M[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]) (6 (r^3-3 a^2 r \[Chi]^2) M[r,\[Chi]]+(r^2+a^2 \[Chi]^2) ((-4 r^2+2 a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])))/(r^2+a^2 \[Chi]^2)^6);


I3 = 1/(9 (r^2+a^2 \[Chi]^2)^9) 4 (216 (r^9-36 a^2 r^7 \[Chi]^2+126 a^4 r^5 \[Chi]^4-84 a^6 r^3 \[Chi]^6+9 a^8 r \[Chi]^8) M[r,\[Chi]]^3+108 (r^2+a^2 \[Chi]^2) M[r,\[Chi]]^2 (-2 (2 r^8-49 a^2 r^6 \[Chi]^2+105 a^4 r^4 \[Chi]^4-35 a^6 r^2 \[Chi]^6+a^8 \[Chi]^8) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^8-14 a^2 r^6 \[Chi]^2+14 a^6 r^2 \[Chi]^6-a^8 \[Chi]^8) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])+18 r (r^2+a^2 \[Chi]^2)^2 M[r,\[Chi]] (4 (4 r^6-61 a^2 r^4 \[Chi]^2+70 a^4 r^2 \[Chi]^4-9 a^6 \[Chi]^6) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2-8 r (r^2+a^2 \[Chi]^2) (r^4-8 a^2 r^2 \[Chi]^2+3 a^4 \[Chi]^4) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]] \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r^2 (r^2-3 a^2 \[Chi]^2) (r^2+a^2 \[Chi]^2)^2 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2)+(r^2+a^2 \[Chi]^2)^3 (8 (-8 r^6+66 a^2 r^4 \[Chi]^2-33 a^4 r^2 \[Chi]^4+a^6 \[Chi]^6) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^3+12 r (r^2+a^2 \[Chi]^2) (4 r^4-13 a^2 r^2 \[Chi]^2+a^4 \[Chi]^4) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+6 r^2 (-2 r^6-3 a^2 r^4 \[Chi]^2+a^6 \[Chi]^6) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]] \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2+r^3 (r^2+a^2 \[Chi]^2)^3 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^3));


I4 = -(1/(r^2+a^2 \[Chi]^2)^9)8 a \[Chi] ((-3 r^2+a^2 \[Chi]^2) M[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]) (12 (3 r^6-27 a^2 r^4 \[Chi]^2+33 a^4 r^2 \[Chi]^4-a^6 \[Chi]^6) M[r,\[Chi]]^2-48 r (r^2+a^2 \[Chi]^2) (r^4-5 a^2 r^2 \[Chi]^2+2 a^4 \[Chi]^4) M[r,\[Chi]] \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+4 (r^2+a^2 \[Chi]^2)^2 (4 r^4-7 a^2 r^2 \[Chi]^2+a^4 \[Chi]^4) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2-4 r (r^2+a^2 \[Chi]^2)^2 (-3 (r^3-3 a^2 r \[Chi]^2) M[r,\[Chi]]+(2 r^4+a^2 r^2 \[Chi]^2-a^4 \[Chi]^4) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r^2 (r^2+a^2 \[Chi]^2)^4 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2);


(* ::Subsubsection:: *)
(*Ricci invariants*)


I5 = (4 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+2 r \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])/(r^2+a^2 \[Chi]^2);


I6 = (8 (r^4+a^4 \[Chi]^4) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2+8 a^2 r \[Chi]^2 (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]] \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+2 r^2 (r^2+a^2 \[Chi]^2)^2 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2)/(r^2+a^2 \[Chi]^2)^4;


I7 = (2 (8 (r^4-a^2 r^2 \[Chi]^2+a^4 \[Chi]^4) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^3+12 a^4 r \[Chi]^4 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+6 a^2 r^2 \[Chi]^2 (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]] \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2+r^3 (r^2+a^2 \[Chi]^2)^2 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^3))/(r^2+a^2 \[Chi]^2)^5;


I8 = (2 (16 (r^8+a^8 \[Chi]^8) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^4+32 a^6 r \[Chi]^6 (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^3 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+24 a^4 r^2 \[Chi]^4 (r^2+a^2 \[Chi]^2)^2 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2+8 a^2 r^3 \[Chi]^2 (r^2+a^2 \[Chi]^2)^3 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]] \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^3+r^4 (r^2+a^2 \[Chi]^2)^4 \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^4))/(r^2+a^2 \[Chi]^2)^8;


(* ::Subsubsection:: *)
(*Mixed invariants*)


I9 = -((2 (-2 (r-a \[Chi]) (r+a \[Chi]) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])^2 (6 (r^3-3 a^2 r \[Chi]^2) M[r,\[Chi]]+(r^2+a^2 \[Chi]^2) ((-4 r^2+2 a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])))/(3 (r^2+a^2 \[Chi]^2)^7));


I10 = (4 a \[Chi] ((-3 r^2+a^2 \[Chi]^2) M[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]) (-2 (r-a \[Chi]) (r+a \[Chi]) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])^2)/(r^2+a^2 \[Chi]^2)^7;


I11 = (4 (-2 (r-a \[Chi]) (r+a \[Chi]) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])^2 (-36 a^2 \[Chi]^2 ((3 r^2-a^2 \[Chi]^2) M[r,\[Chi]]-r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])^2+(6 (r^3-3 a^2 r \[Chi]^2) M[r,\[Chi]]+(r^2+a^2 \[Chi]^2) ((-4 r^2+2 a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]))^2))/(9 (r^2+a^2 \[Chi]^2)^10);


I12 = -((16 a \[Chi] ((-3 r^2+a^2 \[Chi]^2) M[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]) (-2 (r-a \[Chi]) (r+a \[Chi]) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])^2 (6 (r^3-3 a^2 r \[Chi]^2) M[r,\[Chi]]+(r^2+a^2 \[Chi]^2) ((-4 r^2+2 a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])))/(3 (r^2+a^2 \[Chi]^2)^10));


I13 = 0;


I14 = 0;


I15 = 1/(36 (r^2+a^2 \[Chi]^2)^8) (-2 (r-a \[Chi]) (r+a \[Chi]) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])^2 (36 (r^2+a^2 \[Chi]^2) M[r,\[Chi]]^2+12 r^2 M[r,\[Chi]] (-4 r \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+(r^2-3 a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])+(r^2+a^2 \[Chi]^2) (4 (4 r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2+4 r (-2 r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]] \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r^2 (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2));


I16 = -(1/(108 (r^2+a^2 \[Chi]^2)^11)) (-2 (r-a \[Chi]) (r+a \[Chi]) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])^2 (6 (r^3-3 a^2 r \[Chi]^2) M[r,\[Chi]]+(r^2+a^2 \[Chi]^2) ((-4 r^2+2 a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])) (36 (r^2+a^2 \[Chi]^2) M[r,\[Chi]]^2+12 r^2 M[r,\[Chi]] (-4 r \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+(r^2-3 a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])+(r^2+a^2 \[Chi]^2) (4 (4 r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2+4 r (-2 r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]] \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r^2 (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2));


I17 = 1/(18 (r^2+a^2 \[Chi]^2)^11) a \[Chi] ((-3 r^2+a^2 \[Chi]^2) M[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]) (-2 (r-a \[Chi]) (r+a \[Chi]) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])^2 (36 (r^2+a^2 \[Chi]^2) M[r,\[Chi]]^2+12 r^2 M[r,\[Chi]] (-4 r \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+(r^2-3 a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]])+(r^2+a^2 \[Chi]^2) (4 (4 r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2+4 r (-2 r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]] \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]+r^2 (r^2+a^2 \[Chi]^2) \!\(\*SuperscriptBox[\(M\), 
TagBox[
RowBox[{"(", 
RowBox[{"2", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[r,\[Chi]]^2));

